Isotope dependence of muon-to-electron conversion

The lepton-flavor-violating conversion of a muon into an electron in the field of a nucleus is one of the most sensitive probes of physics beyond the Standard Model and the experiments Mu2e, COMET, and DeeMe will explore uncharted terrain in the near future. An observation of this $\mu^-\to e^-$ conversion process opens up the possibility to distinguish the underlying operator or new-physics model by exploiting the target-nucleus dependence of the conversion rate. To facilitate the choice of optimal targets we provide $\mu^-\to e^-$ conversion rates for all stable isotopes and estimate nuclear-structure uncertainties. Our results enable studies of mixed or enriched target materials that are particularly promising for distinguishing scenarios in which the muon converts either on protons or neutrons.

==> anc/overlaps.dat <==
#Isotope(name,Z,A) , D[m_mu^(5/2)] , Sp[m_mu^(5/2)] , Vp[m_mu^(5/2)] , Sn[m_mu^(5/2)] , Vn[m_mu^(5/2)]
Element(Li,3,6) , 0.001302 , 0.000560 , 0.000564 , 0.000560 , 0.000564
Element(Li,3,7) , 0.001354 , 0.000584 , 0.000588 , 0.000779 , 0.000783
Element(Be,4,9) , 0.002679 , 0.001162 , 0.001171 , 0.001452 , 0.001464
Element(B,5,10) , 0.004726 , 0.002062 , 0.002082 , 0.002062 , 0.002082
Element(B,5,11) , 0.004753 , 0.002076 , 0.002095 , 0.002491 , 0.002514
Element(C,6,12) , 0.007252 , 0.003179 , 0.003217 , 0.003179 , 0.003217
Element(C,6,13) , 0.007269 , 0.003188 , 0.003226 , 0.003719 , 0.003763
Element(N,7,14) , 0.010219 , 0.004495 , 0.004561 , 0.004495 , 0.004561
Element(O,8,16) , 0.013411 , 0.005908 , 0.006015 , 0.005908 , 0.006015
Element(F,9,19) , 0.016493 , 0.007263 , 0.007427 , 0.008070 , 0.008252
Element(Ne,10,20) , 0.020219 , 0.008909 , 0.009144 , 0.008909 , 0.009144
Element(Ne,10,22) , 0.020630 , 0.009104 , 0.009339 , 0.010925 , 0.011207
Element(Na,11,23) , 0.025279 , 0.011176 , 0.011499 , 0.012192 , 0.012545
Element(Mg,12,24) , 0.030042 , 0.013294 , 0.013726 , 0.013294 , 0.013726
Element(Mg,12,25) , 0.030391 , 0.013461 , 0.013893 , 0.014582 , 0.015051
Element(Mg,12,26) , 0.030323 , 0.013430 , 0.013862 , 0.015668 , 0.016172
Element(Al,13,27) , 0.035918 , 0.015935 , 0.016498 , 0.017161 , 0.017767
Element(Si,14,28) , 0.041294 , 0.018327 , 0.019045 , 0.018327 , 0.019045
Element(Si,14,29) , 0.041377 , 0.018368 , 0.019086 , 0.019680 , 0.020449
Element(Si,14,30) , 0.041088 , 0.018231 , 0.018949 , 0.020835 , 0.021656
Element(P,15,31) , 0.046700 , 0.020726 , 0.021622 , 0.022107 , 0.023064
Element(S,16,32) , 0.052028 , 0.023074 , 0.024173 , 0.023074 , 0.024173
Element(S,16,34) , 0.051453 , 0.022801 , 0.023899 , 0.025651 , 0.026886
Element(Cl,17,35) , 0.056425 , 0.024967 , 0.026290 , 0.026436 , 0.027837
Element(Cl,17,37) , 0.055911 , 0.024723 , 0.026044 , 0.029086 , 0.030640
Element(Ar,18,40) , 0.061799 , 0.027319 , 0.028894 , 0.033390 , 0.035315
Element(K,19,39) , 0.069002 , 0.030532 , 0.032395 , 0.032139 , 0.034100
Element(K,19,41) , 0.068405 , 0.030247 , 0.032107 , 0.035023 , 0.037176
Element(Ca,20,40) , 0.075133 , 0.033222 , 0.035395 , 0.033222 , 0.035395
Element(Ca,20,44) , 0.073556 , 0.032468 , 0.034628 , 0.038961 , 0.041554
Element(Sc,21,45) , 0.080138 , 0.035363 , 0.037862 , 0.040414 , 0.043270
Element(Ti,22,46) , 0.085240 , 0.037534 , 0.040384 , 0.040946 , 0.044055
Element(Ti,22,47) , 0.085743 , 0.037777 , 0.040632 , 0.042928 , 0.046173
Element(Ti,22,48) , 0.085933 , 0.037869 , 0.040727 , 0.044754 , 0.048132
Element(Ti,22,49) , 0.086815 , 0.038295 , 0.041162 , 0.046998 , 0.050518
Element(Ti,22,50) , 0.086950 , 0.038361 , 0.041230 , 0.048823 , 0.052474
Element(V,23,51) , 0.093578 , 0.041256 , 0.044521 , 0.050225 , 0.054199
Element(Cr,24,50) , 0.098600 , 0.043363 , 0.047030 , 0.046977 , 0.050949
Element(Cr,24,52) , 0.099356 , 0.043730 , 0.047407 , 0.051018 , 0.055308
Element(Cr,24,53) , 0.099022 , 0.043569 , 0.047242 , 0.052646 , 0.057084
Element(Cr,24,54) , 0.096935 , 0.042564 , 0.046209 , 0.053206 , 0.057762
Element(Mn,25,55) , 0.104036 , 0.045663 , 0.049763 , 0.054796 , 0.059715
Element(Fe,26,54) , 0.113158 , 0.049726 , 0.054342 , 0.053551 , 0.058522
Element(Fe,26,56) , 0.110248 , 0.048323 , 0.052892 , 0.055757 , 0.061029
Element(Fe,26,57) , 0.109242 , 0.047838 , 0.052391 , 0.057038 , 0.062466
Element(Co,27,59) , 0.115132 , 0.050331 , 0.055373 , 0.059652 , 0.065627
Element(Ni,28,58) , 0.124333 , 0.054408 , 0.060028 , 0.058294 , 0.064315
Element(Ni,28,60) , 0.121634 , 0.053107 , 0.058675 , 0.060694 , 0.067057
Element(Ni,28,61) , 0.120839 , 0.052725 , 0.058277 , 0.062140 , 0.068684
Element(Ni,28,62) , 0.119556 , 0.052108 , 0.057636 , 0.063274 , 0.069986
Element(Cu,29,63) , 0.124456 , 0.054101 , 0.060145 , 0.063429 , 0.070515
Element(Cu,29,65) , 0.122908 , 0.053360 , 0.059370 , 0.066239 , 0.073701
Element(Zn,30,64) , 0.128825 , 0.055828 , 0.062398 , 0.063272 , 0.070718
Element(Zn,30,66) , 0.127120 , 0.055013 , 0.061543 , 0.066015 , 0.073852
Element(Zn,30,67) , 0.126800 , 0.054860 , 0.061383 , 0.067661 , 0.075706
Element(Zn,30,68) , 0.125760 , 0.054363 , 0.060862 , 0.068859 , 0.077091
Element(Ga,31,69) , 0.130929 , 0.056464 , 0.063524 , 0.069214 , 0.077868
Element(Ga,31,71) , 0.129689 , 0.055873 , 0.062902 , 0.072094 , 0.081164
Element(Ge,32,70) , 0.134803 , 0.057936 , 0.065545 , 0.068799 , 0.077835
Element(Ge,32,72) , 0.133354 , 0.057246 , 0.064816 , 0.071557 , 0.081021
Element(Ge,32,73) , 0.132855 , 0.057008 , 0.064566 , 0.073042 , 0.082725
Element(Ge,32,74) , 0.131879 , 0.056544 , 0.064075 , 0.074214 , 0.084098
Element(Ge,32,76) , 0.131266 , 0.056254 , 0.063768 , 0.077349 , 0.087680
Element(As,33,75) , 0.137332 , 0.058759 , 0.066898 , 0.074785 , 0.085143
Element(Se,34,76) , 0.140730 , 0.059986 , 0.068693 , 0.074101 , 0.084856
Element(Se,34,77) , 0.140727 , 0.059985 , 0.068692 , 0.075864 , 0.086875
Element(Se,34,78) , 0.140618 , 0.059934 , 0.068638 , 0.077562 , 0.088825
Element(Se,34,80) , 0.140671 , 0.059960 , 0.068666 , 0.081123 , 0.092901
Element(Se,34,82) , 0.140666 , 0.059959 , 0.068664 , 0.084648 , 0.096938
Element(Br,35,79) , 0.145788 , 0.061993 , 0.071338 , 0.077934 , 0.089682
Element(Br,35,81) , 0.146086 , 0.062136 , 0.071491 , 0.081665 , 0.093959
Element(Kr,36,80) , 0.149593 , 0.063394 , 0.073356 , 0.077482 , 0.089657
Element(Kr,36,82) , 0.150126 , 0.063648 , 0.073628 , 0.081328 , 0.094080
Element(Kr,36,83) , 0.150631 , 0.063888 , 0.073885 , 0.083409 , 0.096461
Element(Kr,36,84) , 0.150491 , 0.063822 , 0.073814 , 0.085096 , 0.098419
Element(Kr,36,86) , 0.151005 , 0.064067 , 0.074077 , 0.088981 , 0.102884
Element(Rb,37,85) , 0.156188 , 0.066110 , 0.076805 , 0.085764 , 0.099638
Element(Rb,37,87) , 0.156704 , 0.066355 , 0.077069 , 0.089670 , 0.104147
Element(Sr,38,86) , 0.160450 , 0.067706 , 0.079074 , 0.085524 , 0.099882
Element(Sr,38,87) , 0.161115 , 0.068022 , 0.079414 , 0.087713 , 0.102402
Element(Sr,38,88) , 0.161217 , 0.068071 , 0.079466 , 0.089567 , 0.104561
Element(Y,39,89) , 0.166298 , 0.070045 , 0.082164 , 0.089802 , 0.105339
Element(Zr,40,90) , 0.170347 , 0.071521 , 0.084342 , 0.089401 , 0.105428
Element(Zr,40,91) , 0.168474 , 0.070636 , 0.083382 , 0.090061 , 0.106312
Element(Zr,40,92) , 0.165868 , 0.069406 , 0.082047 , 0.090228 , 0.106661
Element(Zr,40,94) , 0.162669 , 0.067900 , 0.080410 , 0.091665 , 0.108554
Element(Zr,40,96) , 0.160357 , 0.066814 , 0.079229 , 0.093540 , 0.110920
Element(Nb,41,93) , 0.170610 , 0.071202 , 0.084584 , 0.090305 , 0.107277
Element(Mo,42,92) , 0.178835 , 0.074629 , 0.088923 , 0.088844 , 0.105861
Element(Mo,42,94) , 0.173849 , 0.072280 , 0.086357 , 0.089490 , 0.106918
Element(Mo,42,95) , 0.172558 , 0.071674 , 0.085693 , 0.090445 , 0.108137
Element(Mo,42,96) , 0.169724 , 0.070343 , 0.084237 , 0.090442 , 0.108305
Element(Mo,42,97) , 0.169297 , 0.070144 , 0.084019 , 0.091855 , 0.110025
Element(Mo,42,98) , 0.166600 , 0.068880 , 0.082635 , 0.091841 , 0.110180
Element(Mo,42,100) , 0.161847 , 0.066661 , 0.080200 , 0.092055 , 0.110753
Element(Ru,44,96) , 0.182475 , 0.075421 , 0.091030 , 0.089134 , 0.107580
Element(Ru,44,98) , 0.178033 , 0.073340 , 0.088737 , 0.090008 , 0.108905
Element(Ru,44,99) , 0.176540 , 0.072642 , 0.087968 , 0.090802 , 0.109960
Element(Ru,44,100) , 0.173919 , 0.071418 , 0.086618 , 0.090895 , 0.110241
Element(Ru,44,101) , 0.172905 , 0.070945 , 0.086097 , 0.091906 , 0.111535
Element(Ru,44,102) , 0.170184 , 0.069678 , 0.084697 , 0.091848 , 0.111646
Element(Ru,44,104) , 0.166358 , 0.067899 , 0.082732 , 0.092590 , 0.112816
Element(Rh,45,103) , 0.174667 , 0.071319 , 0.087119 , 0.091922 , 0.112287
Element(Pd,46,102) , 0.182701 , 0.074603 , 0.091385 , 0.090821 , 0.111251
Element(Pd,46,104) , 0.179109 , 0.072932 , 0.089529 , 0.091958 , 0.112884
Element(Pd,46,105) , 0.178086 , 0.072457 , 0.089001 , 0.092934 , 0.114153
Element(Pd,46,106) , 0.175718 , 0.071358 , 0.087779 , 0.093076 , 0.114494
Element(Pd,46,108) , 0.172298 , 0.069775 , 0.086016 , 0.094044 , 0.115934
Element(Pd,46,110) , 0.169277 , 0.068379 , 0.084461 , 0.095136 , 0.117511
Element(Ag,47,107) , 0.179932 , 0.072858 , 0.090074 , 0.093010 , 0.114988
Element(Ag,47,109) , 0.177281 , 0.071631 , 0.088705 , 0.094492 , 0.117015
Element(Cd,48,106) , 0.187162 , 0.075746 , 0.093941 , 0.091526 , 0.113512
Element(Cd,48,110) , 0.181465 , 0.073110 , 0.090990 , 0.094433 , 0.117528
Element(Cd,48,111) , 0.180286 , 0.072565 , 0.090380 , 0.095242 , 0.118623
Element(Cd,48,112) , 0.178835 , 0.071896 , 0.089629 , 0.095861 , 0.119506
Element(Cd,48,113) , 0.177841 , 0.071438 , 0.089116 , 0.096739 , 0.120678
Element(Cd,48,114) , 0.176750 , 0.070935 , 0.088552 , 0.097536 , 0.121759
Element(Cd,48,116) , 0.175070 , 0.070162 , 0.087685 , 0.099396 , 0.124220
Element(In,49,113) , 0.183782 , 0.073719 , 0.092315 , 0.096286 , 0.120574
Element(In,49,115) , 0.181586 , 0.072707 , 0.091177 , 0.097932 , 0.122810
Element(Sn,50,116) , 0.186009 , 0.074280 , 0.093596 , 0.098050 , 0.123547
Element(Sn,50,117) , 0.185208 , 0.073912 , 0.093181 , 0.099042 , 0.124862
Element(Sn,50,118) , 0.183813 , 0.073271 , 0.092457 , 0.099648 , 0.125741
Element(Sn,50,119) , 0.183124 , 0.072955 , 0.092099 , 0.100677 , 0.127097
Element(Sn,50,120) , 0.181891 , 0.072389 , 0.091461 , 0.101344 , 0.128045
Element(Sn,50,122) , 0.180149 , 0.071590 , 0.090558 , 0.103089 , 0.130403
Element(Sn,50,124) , 0.178626 , 0.070893 , 0.089769 , 0.104921 , 0.132859
Element(Sb,51,121) , 0.183211 , 0.072533 , 0.092270 , 0.099555 , 0.126645
Element(Sb,51,123) , 0.182022 , 0.071989 , 0.091654 , 0.101631 , 0.129393
Element(Te,52,122) , 0.184191 , 0.072518 , 0.092906 , 0.097620 , 0.125066
Element(Te,52,124) , 0.182810 , 0.071888 , 0.092189 , 0.099538 , 0.127647
Element(Te,52,125) , 0.182481 , 0.071738 , 0.092018 , 0.100710 , 0.129180
Element(Te,52,126) , 0.181514 , 0.071298 , 0.091516 , 0.101463 , 0.130235
Element(Te,52,128) , 0.180270 , 0.070732 , 0.090871 , 0.103377 , 0.132812
Element(Te,52,130) , 0.179078 , 0.070190 , 0.090253 , 0.105285 , 0.135379
Element(I,53,127) , 0.183200 , 0.071605 , 0.092519 , 0.099976 , 0.129178
Element(Xe,54,128) , 0.184092 , 0.071547 , 0.093112 , 0.098046 , 0.127597
Element(Xe,54,129) , 0.184074 , 0.071539 , 0.093103 , 0.099360 , 0.129309
Element(Xe,54,130) , 0.183383 , 0.071226 , 0.092743 , 0.100244 , 0.130527
Element(Xe,54,131) , 0.183541 , 0.071298 , 0.092826 , 0.101666 , 0.132363
Element(Xe,54,132) , 0.182723 , 0.070928 , 0.092400 , 0.102451 , 0.133467
Element(Xe,54,134) , 0.182082 , 0.070637 , 0.092067 , 0.104648 , 0.136395
Element(Xe,54,136) , 0.181044 , 0.070168 , 0.091527 , 0.106552 , 0.138986
Element(Cs,55,133) , 0.184922 , 0.071460 , 0.093674 , 0.101343 , 0.132847
Element(Ba,56,134) , 0.185366 , 0.071195 , 0.094035 , 0.099164 , 0.130978
Element(Ba,56,135) , 0.185826 , 0.071403 , 0.094276 , 0.100729 , 0.132996
Element(Ba,56,136) , 0.185164 , 0.071104 , 0.093931 , 0.101578 , 0.134187
Element(Ba,56,137) , 0.185492 , 0.071253 , 0.094102 , 0.103062 , 0.136112
Element(Ba,56,138) , 0.184436 , 0.070777 , 0.093551 , 0.103638 , 0.136986
Element(La,57,139) , 0.186522 , 0.071250 , 0.094771 , 0.102500 , 0.136337
Element(Ce,58,140) , 0.187665 , 0.071295 , 0.095500 , 0.100797 , 0.135017
Element(Ce,58,142) , 0.182744 , 0.069093 , 0.092927 , 0.100065 , 0.134585
Element(Pr,59,141) , 0.189934 , 0.071841 , 0.096821 , 0.099846 , 0.134564
Element(Nd,60,142) , 0.191123 , 0.071900 , 0.097578 , 0.098263 , 0.133357
Element(Nd,60,143) , 0.188834 , 0.070879 , 0.096378 , 0.098049 , 0.133323
Element(Nd,60,144) , 0.185941 , 0.069591 , 0.094862 , 0.097427 , 0.132806
Element(Nd,60,145) , 0.183981 , 0.068719 , 0.093835 , 0.097353 , 0.132933
Element(Nd,60,146) , 0.181237 , 0.067501 , 0.092399 , 0.096752 , 0.132439
Element(Nd,60,148) , 0.176143 , 0.065246 , 0.089737 , 0.095694 , 0.131614
Element(Nd,60,150) , 0.169541 , 0.062334 , 0.086292 , 0.093501 , 0.129439
Element(Sm,62,144) , 0.193262 , 0.071902 , 0.098972 , 0.095096 , 0.130899
Element(Sm,62,147) , 0.186705 , 0.068996 , 0.095527 , 0.094592 , 0.130965
Element(Sm,62,148) , 0.184073 , 0.067834 , 0.094146 , 0.094092 , 0.130590
Element(Sm,62,149) , 0.182470 , 0.067127 , 0.093306 , 0.094194 , 0.130929
Element(Sm,62,150) , 0.178110 , 0.065206 , 0.091021 , 0.092551 , 0.129192
Element(Sm,62,152) , 0.170816 , 0.062007 , 0.087207 , 0.090010 , 0.126590
Element(Sm,62,154) , 0.166943 , 0.060314 , 0.085184 , 0.089498 , 0.126403
Element(Eu,63,151) , 0.179953 , 0.065560 , 0.092116 , 0.091576 , 0.128671
Element(Eu,63,153) , 0.169833 , 0.061133 , 0.086818 , 0.087333 , 0.124025
Element(Gd,64,154) , 0.171903 , 0.061590 , 0.088026 , 0.086611 , 0.123786
Element(Gd,64,155) , 0.170271 , 0.060880 , 0.087172 , 0.086564 , 0.123947
Element(Gd,64,156) , 0.168564 , 0.060139 , 0.086279 , 0.086450 , 0.124025
Element(Gd,64,157) , 0.168075 , 0.059927 , 0.086023 , 0.087081 , 0.125002
Element(Gd,64,158) , 0.166065 , 0.059055 , 0.084972 , 0.086737 , 0.124802
Element(Gd,64,160) , 0.163325 , 0.057868 , 0.083540 , 0.086803 , 0.125311
Element(Tb,65,159) , 0.186850 , 0.067661 , 0.096006 , 0.097848 , 0.138839
Element(Dy,66,160) , 0.166991 , 0.058577 , 0.085703 , 0.083429 , 0.122062
Element(Dy,66,161) , 0.166803 , 0.058496 , 0.085604 , 0.084199 , 0.123218
Element(Dy,66,162) , 0.164902 , 0.057678 , 0.084609 , 0.083895 , 0.123067
Element(Dy,66,163) , 0.164478 , 0.057495 , 0.084387 , 0.084501 , 0.124024
Element(Dy,66,164) , 0.162475 , 0.056635 , 0.083339 , 0.084094 , 0.123746
Element(Ho,67,165) , 0.169379 , 0.059165 , 0.087080 , 0.086539 , 0.127371
Element(Er,68,164) , 0.166568 , 0.057517 , 0.085728 , 0.081200 , 0.121028
Element(Er,68,166) , 0.164377 , 0.056579 , 0.084578 , 0.081541 , 0.121893
Element(Er,68,167) , 0.163621 , 0.056257 , 0.084182 , 0.081903 , 0.122560
Element(Er,68,168) , 0.162186 , 0.055644 , 0.083430 , 0.081829 , 0.122691
Element(Er,68,170) , 0.159726 , 0.054595 , 0.082141 , 0.081893 , 0.123212
Element(Tm,69,169) , 0.172405 , 0.059574 , 0.088922 , 0.086339 , 0.128872
Element(Yb,70,170) , 0.165293 , 0.056096 , 0.085305 , 0.080138 , 0.121864
Element(Yb,70,171) , 0.164365 , 0.055702 , 0.084818 , 0.080371 , 0.122380
Element(Yb,70,172) , 0.162816 , 0.055044 , 0.084003 , 0.080208 , 0.122405
Element(Yb,70,173) , 0.161931 , 0.054669 , 0.083539 , 0.080442 , 0.122922
Element(Yb,70,174) , 0.160860 , 0.054216 , 0.082977 , 0.080549 , 0.123279
Element(Yb,70,176) , 0.159022 , 0.053437 , 0.082012 , 0.080919 , 0.124189
Element(Lu,71,175) , 0.153901 , 0.050851 , 0.079442 , 0.074487 , 0.116366
Element(Lu,71,176) , 0.153241 , 0.050574 , 0.079096 , 0.074793 , 0.116974
Element(Hf,72,176) , 0.164183 , 0.054753 , 0.084967 , 0.079088 , 0.122730
Element(Hf,72,177) , 0.163775 , 0.054581 , 0.084752 , 0.079597 , 0.123597
Element(Hf,72,178) , 0.162679 , 0.054119 , 0.084176 , 0.079675 , 0.123925
Element(Hf,72,179) , 0.162027 , 0.053844 , 0.083832 , 0.080019 , 0.124584
Element(Hf,72,180) , 0.160939 , 0.053386 , 0.083260 , 0.080079 , 0.124890
Element(Ta,73,181) , 0.163413 , 0.053994 , 0.084684 , 0.079881 , 0.125286
Element(W,74,182) , 0.165598 , 0.054476 , 0.085960 , 0.079506 , 0.125455
Element(W,74,183) , 0.164659 , 0.054082 , 0.085464 , 0.079661 , 0.125887
Element(W,74,184) , 0.163813 , 0.053727 , 0.085018 , 0.079865 , 0.126378
Element(W,74,186) , 0.162288 , 0.053088 , 0.084214 , 0.080350 , 0.127459
Element(Re,75,185) , 0.168031 , 0.055059 , 0.087370 , 0.080753 , 0.128143
Element(Re,75,187) , 0.166162 , 0.054275 , 0.086382 , 0.081051 , 0.128998
Element(Os,76,186) , 0.165346 , 0.053497 , 0.086075 , 0.077430 , 0.124582
Element(Os,76,187) , 0.164906 , 0.053314 , 0.085842 , 0.077866 , 0.125374
Element(Os,76,188) , 0.163810 , 0.052857 , 0.085262 , 0.077894 , 0.125649
Element(Os,76,189) , 0.163390 , 0.052682 , 0.085040 , 0.078329 , 0.126441
Element(Os,76,190) , 0.162553 , 0.052333 , 0.084598 , 0.078500 , 0.126897
Element(Os,76,192) , 0.161393 , 0.051850 , 0.083985 , 0.079140 , 0.128188
Element(Ir,77,191) , 0.167255 , 0.053855 , 0.087210 , 0.079734 , 0.129116
Element(Ir,77,193) , 0.166066 , 0.053361 , 0.086580 , 0.080387 , 0.130433
Element(Pt,78,194) , 0.165228 , 0.052576 , 0.086260 , 0.078190 , 0.128284
Element(Pt,78,195) , 0.164596 , 0.052314 , 0.085925 , 0.078471 , 0.128888
Element(Pt,78,196) , 0.163910 , 0.052030 , 0.085562 , 0.078712 , 0.129440
Element(Pt,78,198) , 0.162507 , 0.051449 , 0.084819 , 0.079153 , 0.130491
Element(Au,79,197) , 0.165602 , 0.052295 , 0.086582 , 0.078111 , 0.129326
Element(Hg,80,198) , 0.166734 , 0.052325 , 0.087307 , 0.077180 , 0.128778
Element(Hg,80,199) , 0.166525 , 0.052239 , 0.087196 , 0.077706 , 0.129704
Element(Hg,80,200) , 0.165072 , 0.051640 , 0.086425 , 0.077460 , 0.129637
Element(Hg,80,201) , 0.164507 , 0.051407 , 0.086125 , 0.077754 , 0.130264
Element(Hg,80,202) , 0.163251 , 0.050890 , 0.085458 , 0.077608 , 0.130323
Element(Hg,80,204) , 0.161460 , 0.050154 , 0.084508 , 0.077739 , 0.130987
Element(Tl,81,203) , 0.165705 , 0.051465 , 0.086885 , 0.077515 , 0.130863
Element(Tl,81,205) , 0.163943 , 0.050742 , 0.085948 , 0.077678 , 0.131575
Element(Pb,82,204) , 0.165869 , 0.051096 , 0.087095 , 0.076021 , 0.129581
Element(Pb,82,206) , 0.163981 , 0.050323 , 0.086091 , 0.076099 , 0.130187
Element(Pb,82,207) , 0.163203 , 0.050005 , 0.085677 , 0.076227 , 0.130605
Element(Pb,82,208) , 0.161898 , 0.049472 , 0.084984 , 0.076018 , 0.130584
Element(Bi,83,209) , 0.160807 , 0.048597 , 0.084524 , 0.073773 , 0.128314
Element(Th,90,232) , 0.128836 , 0.033029 , 0.068316 , 0.052112 , 0.107787
Element(U,92,238) , 0.120137 , 0.028917 , 0.063902 , 0.045890 , 0.101409

